On Elkies' method for bounding the transitivity degree of Galois groups

In 2013 Elkies described a method for bounding the transitivity degree of Galois groups. Our goal is to give additional applications of this technique, in particular verifying that the monodromy group of the degree-276 cover defined over a degree-12 number field computed by Monien is isomorphic to the sporadic Conway group Co3.

==> anc/conway_partial_results.txt <==
/*
an entry [a,b,n] in the list statistics satisfies the following:

n is the sum over pi_3(Frob(t_0)) for t_0 in [a,b]
*/

statistics := 
[
[ 2, 9999999, 19966935 ],
[ 10000000, 19999999, 19987032 ],
[ 20000000, 29999999, 19958428 ],
[ 30000000, 39999999, 19971646 ],
[ 40000000, 49999999, 20034340 ],
[ 50000000, 59999999, 20020010 ],
[ 60000000, 69999999, 20008818 ],
[ 70000000, 79999999, 19959470 ],
[ 80000000, 89999999, 20004038 ],
[ 90000000, 99999999, 20012941 ],
[ 100000000, 109999999, 20019507 ],
[ 110000000, 119999999, 20047800 ],
[ 120000000, 129999999, 19934688 ],
[ 130000000, 139999999, 20062095 ],
[ 140000000, 149999999, 20005976 ],
[ 150000000, 159999999, 20080545 ],
[ 160000000, 169999999, 20004040 ],
[ 170000000, 179999999, 20005254 ],
[ 180000000, 189999999, 20021889 ],
[ 190000000, 199999999, 20020205 ],
[ 200000000, 209999999, 20017135 ],
[ 210000000, 219999999, 19978697 ],
[ 220000000, 229999999, 19971322 ],
[ 230000000, 239999999, 20025634 ],
[ 240000000, 249999999, 19943205 ],
[ 250000000, 259999999, 20009948 ],
[ 260000000, 269999999, 19989474 ],
[ 270000000, 279999999, 20029403 ],
[ 280000000, 289999999, 20066161 ],
[ 290000000, 299999999, 19988901 ],
[ 300000000, 309999999, 19968297 ],
[ 310000000, 319999999, 19957537 ],
[ 320000000, 329999999, 19990912 ],
[ 330000000, 339999999, 20034284 ],
[ 340000000, 349999999, 20029287 ],
[ 350000000, 359999999, 19996916 ],
[ 360000000, 369999999, 20050934 ],
[ 370000000, 379999999, 19978480 ],
[ 380000000, 389999999, 19976192 ],
[ 390000000, 399999999, 20018667 ],
[ 400000000, 409999999, 20004270 ],
[ 410000000, 419999999, 20012335 ],
[ 420000000, 429999999, 20008140 ],
[ 430000000, 439999999, 19942742 ],
[ 440000000, 449999999, 19978411 ],
[ 450000000, 459999999, 19953551 ],
[ 460000000, 469999999, 20031429 ],
[ 470000000, 479999999, 20045220 ],
[ 480000000, 489999999, 20055457 ],
[ 490000000, 499999999, 19987626 ],
[ 500000000, 509999999, 19963377 ],
[ 510000000, 519999999, 20012205 ],
[ 520000000, 529999999, 20013127 ],
[ 530000000, 539999999, 19916674 ],
[ 540000000, 549999999, 19989995 ],
[ 550000000, 559999999, 20046438 ],
[ 560000000, 569999999, 19999198 ],
[ 570000000, 579999999, 19924624 ],
[ 580000000, 589999999, 20020580 ],
[ 590000000, 599999999, 20036356 ],
[ 600000000, 609999999, 19945425 ],
[ 610000000, 619999999, 20054632 ],
[ 620000000, 629999999, 20051531 ],
[ 630000000, 639999999, 20008664 ],
[ 640000000, 649999999, 20008038 ],
[ 650000000, 659999999, 19955600 ],
[ 660000000, 669999999, 19968597 ],
[ 670000000, 679999999, 19970699 ],
[ 680000000, 689999999, 19992529 ],
[ 690000000, 699999999, 20040159 ],
[ 700000000, 709999999, 19982520 ],
[ 710000000, 719999999, 19994757 ],
[ 720000000, 729999999, 19969922 ],
[ 730000000, 739999999, 20079610 ],
[ 740000000, 749999999, 20023479 ],
[ 750000000, 759999999, 20017538 ],
[ 760000000, 769999999, 19990004 ],
[ 770000000, 779999999, 19979792 ],
[ 780000000, 789999999, 20020394 ],
[ 790000000, 799999999, 20006578 ],
[ 800000000, 809999999, 20042912 ],
[ 810000000, 819999999, 19963080 ],
[ 820000000, 829999999, 20016205 ],
[ 830000000, 839999999, 19979791 ],
[ 840000000, 849999999, 19965817 ],
[ 850000000, 859999999, 19999198 ],
[ 860000000, 869999999, 19993735 ],
[ 870000000, 879999999, 19974342 ],
[ 880000000, 889999999, 20051342 ],
[ 890000000, 899999999, 19989921 ],
[ 900000000, 909999999, 20043984 ],
[ 910000000, 919999999, 19986343 ],
[ 920000000, 929999999, 20038191 ],
[ 930000000, 939999999, 20018477 ],
[ 940000000, 949999999, 19979954 ],
[ 950000000, 959999999, 19976982 ],
[ 960000000, 969999999, 20001420 ],
[ 970000000, 979999999, 19992639 ],
[ 980000000, 989999999, 19969214 ],
[ 990000000, 999999999, 20047825 ],
[ 1000000000, 1009999999, 19985810 ],
[ 1010000000, 1019999999, 20023566 ],
[ 1020000000, 1029999999, 20070711 ],
[ 1030000000, 1039999999, 20044267 ],
[ 1040000000, 1049999999, 19978087 ],
[ 1050000000, 1059999999, 19924721 ],
[ 1060000000, 1069999999, 19992784 ],
[ 1070000000, 1079999999, 20046776 ],
[ 1080000000, 1089999999, 20024316 ],
[ 1090000000, 1099999999, 19943448 ],
[ 1100000000, 1109999999, 20016032 ],
[ 1110000000, 1119999999, 20015563 ],
[ 1120000000, 1129999999, 19958339 ],
[ 1130000000, 1139999999, 20036766 ],
[ 1140000000, 1149999999, 20021321 ],
[ 1150000000, 1159999999, 20015943 ],
[ 1160000000, 1169999999, 20007515 ],
[ 1170000000, 1179999999, 19987005 ],
[ 1180000000, 1189999999, 19987923 ],
[ 1190000000, 1199999999, 20048470 ],
[ 1200000000, 1209999999, 19963599 ],
[ 1210000000, 1219999999, 19950786 ],
[ 1220000000, 1229999999, 19990712 ],
[ 1230000000, 1239999999, 19962710 ],
[ 1240000000, 1249999999, 19971744 ],
[ 1250000000, 1259999999, 20060330 ],
[ 1260000000, 1269999999, 19903172 ],
[ 1270000000, 1279999999, 20006625 ],
[ 1280000000, 1289999999, 19976192 ],
[ 1290000000, 1299999999, 19984239 ],
[ 1300000000, 1309999999, 20004596 ],
[ 1310000000, 1319999999, 19911200 ],
[ 1320000000, 1329999999, 19956983 ],
[ 1330000000, 1339999999, 20026383 ],
[ 1340000000, 1349999999, 20026623 ],
[ 1350000000, 1359999999, 20035562 ],
[ 1360000000, 1369999999, 19963887 ],
[ 1370000000, 1379999999, 19989011 ],
[ 1380000000, 1389999999, 19979540 ],
[ 1390000000, 1399999999, 20017703 ],
[ 1400000000, 1409999999, 19979143 ],
[ 1410000000, 1419999999, 19988845 ],
[ 1420000000, 1429999999, 20009253 ],
[ 1430000000, 1439999999, 20021803 ],
[ 1440000000, 1449999999, 20004278 ],
[ 1450000000, 1459999999, 20026234 ],
[ 1460000000, 1469999999, 19968359 ],
[ 1470000000, 1479999999, 20014224 ],
[ 1480000000, 1489999999, 20043897 ],
[ 1490000000, 1499999999, 19988729 ],
[ 1500000000, 1509999999, 20002508 ],
[ 1510000000, 1519999999, 20010934 ],
[ 1520000000, 1529999999, 19973729 ],
[ 1530000000, 1539999999, 20032487 ],
[ 1540000000, 1549999999, 20040318 ],
[ 1550000000, 1559999999, 20016945 ],
[ 1560000000, 1569999999, 20004048 ],
[ 1570000000, 1579999999, 19991345 ],
[ 1580000000, 1589999999, 19999082 ],
[ 1590000000, 1599999999, 19990730 ],
[ 1600000000, 1609999999, 20031544 ],
[ 1610000000, 1619999999, 20046360 ],
[ 1620000000, 1629999999, 20036721 ],
[ 1630000000, 1639999999, 19975400 ],
[ 1640000000, 1649999999, 20010575 ],
[ 1650000000, 1659999999, 19963932 ],
[ 1660000000, 1669999999, 19979059 ],
[ 1670000000, 1679999999, 20017587 ],
[ 1680000000, 1689999999, 20059595 ],
[ 1690000000, 1699999999, 19928380 ],
[ 1700000000, 1709999999, 19989516 ],
[ 1710000000, 1719999999, 19935575 ],
[ 1720000000, 1729999999, 19970460 ],
[ 1730000000, 1739999999, 20040052 ],
[ 1740000000, 1749999999, 20043453 ],
[ 1750000000, 1759999999, 19951610 ],
[ 1760000000, 1769999999, 19963328 ],
[ 1770000000, 1779999999, 19990649 ],
[ 1780000000, 1789999999, 20001162 ],
[ 1790000000, 1799999999, 20028373 ],
[ 1800000000, 1809999999, 20035504 ],
[ 1810000000, 1819999999, 20005175 ],
[ 1820000000, 1829999999, 20001060 ],
[ 1830000000, 1839999999, 19994360 ],
[ 1840000000, 1849999999, 19969282 ],
[ 1850000000, 1859999999, 19967760 ],
[ 1860000000, 1869999999, 19995634 ],
[ 1870000000, 1879999999, 20015265 ],
[ 1880000000, 1889999999, 20003202 ],
[ 1890000000, 1899999999, 20026631 ],
[ 1900000000, 1909999999, 20045797 ],
[ 1910000000, 1919999999, 20011153 ],
[ 1920000000, 1929999999, 19950081 ],
[ 1930000000, 1939999999, 19969053 ],
[ 1940000000, 1949999999, 19937190 ],
[ 1950000000, 1959999999, 19993461 ],
[ 1960000000, 1969999999, 19989387 ],
[ 1970000000, 1979999999, 20059549 ],
[ 1980000000, 1989999999, 20036942 ],
[ 1990000000, 1999999999, 19932960 ],
[ 2000000000, 2009999999, 19995461 ],
[ 2010000000, 2019999999, 20062752 ],
[ 2020000000, 2029999999, 20027015 ],
[ 2030000000, 2039999999, 19997209 ],
[ 2040000000, 2049999999, 20000441 ],
[ 2050000000, 2059999999, 19980753 ],
[ 2060000000, 2069999999, 20002503 ],
[ 2070000000, 2079999999, 20015967 ],
[ 2080000000, 2089999999, 19950700 ],
[ 2090000000, 2099999999, 19968264 ],
[ 2100000000, 2109999999, 19964017 ],
[ 2110000000, 2119999999, 20061399 ],
[ 2120000000, 2129999999, 20012239 ],
[ 2130000000, 2139999999, 20004557 ],
[ 2140000000, 2149999999, 20019944 ],
[ 2150000000, 2159999999, 19968587 ],
[ 2160000000, 2169999999, 20035934 ],
[ 2170000000, 2179999999, 19930228 ],
[ 2180000000, 2189999999, 19982109 ],
[ 2190000000, 2199999999, 19975550 ],
[ 2200000000, 2209999999, 19952844 ],
[ 2210000000, 2219999999, 19978326 ],
[ 2220000000, 2229999999, 20003501 ],
[ 2230000000, 2239999999, 20016158 ],
[ 2240000000, 2249999999, 20023507 ],
[ 2250000000, 2259999999, 20032714 ],
[ 2260000000, 2269999999, 19956895 ],
[ 2270000000, 2279999999, 20005634 ],
[ 2280000000, 2289999999, 20023478 ],
[ 2290000000, 2299999999, 19968311 ],
[ 2300000000, 2309999999, 20064799 ],
[ 2310000000, 2319999999, 20000401 ],
[ 2320000000, 2329999999, 19997303 ],
[ 2330000000, 2339999999, 20000290 ],
[ 2340000000, 2349999999, 20049726 ],
[ 2350000000, 2359999999, 20044770 ],
[ 2360000000, 2369999999, 19988884 ],
[ 2370000000, 2379999999, 19937526 ],
[ 2380000000, 2389999999, 19996666 ],
[ 2390000000, 2399999999, 19979192 ],
[ 2400000000, 2409999999, 19951775 ],
[ 2410000000, 2419999999, 19999990 ],
[ 2420000000, 2429999999, 20027211 ],
[ 2430000000, 2439999999, 20011373 ],
[ 2440000000, 2449999999, 19953023 ],
[ 2450000000, 2459999999, 19990693 ],
[ 2460000000, 2469999999, 20051210 ],
[ 2470000000, 2479999999, 20008059 ],
[ 2480000000, 2489999999, 19959501 ],
[ 2490000000, 2499999999, 20027630 ],
[ 2500000000, 2509999999, 19994498 ],
[ 2510000000, 2519999999, 20002083 ],
[ 2520000000, 2529999999, 19952828 ],
[ 2530000000, 2539999999, 20026909 ],
[ 2540000000, 2549999999, 20017423 ],
[ 2550000000, 2559999999, 20004531 ],
[ 2560000000, 2569999999, 19990329 ],
[ 2570000000, 2579999999, 20004192 ],
[ 2580000000, 2589999999, 19959345 ],
[ 2590000000, 2599999999, 20010681 ],
[ 2600000000, 2609999999, 19973031 ],
[ 2610000000, 2619999999, 20052863 ],
[ 2620000000, 2629999999, 19989933 ],
[ 2630000000, 2639999999, 20013218 ],
[ 2640000000, 2649999999, 20029012 ],
[ 2650000000, 2659999999, 19986100 ],
[ 2660000000, 2669999999, 20041030 ],
[ 2670000000, 2679999999, 20024366 ],
[ 2680000000, 2689999999, 20050669 ],
[ 2690000000, 2699999999, 19980859 ],
[ 2700000000, 2709999999, 19957030 ],
[ 2710000000, 2719999999, 20036017 ],
[ 2720000000, 2729999999, 19970318 ],
[ 2730000000, 2739999999, 20008359 ],
[ 2740000000, 2749999999, 19983074 ],
[ 2750000000, 2759999999, 20011854 ],
[ 2760000000, 2769999999, 19956384 ],
[ 2770000000, 2779999999, 19992078 ],
[ 2780000000, 2789999999, 20030848 ],
[ 2790000000, 2799999999, 19997684 ],
[ 2800000000, 2809999999, 19977803 ],
[ 2810000000, 2819999999, 20033831 ],
[ 2820000000, 2829999999, 19960009 ],
[ 2830000000, 2839999999, 20054677 ],
[ 2840000000, 2849999999, 19976095 ],
[ 2850000000, 2859999999, 19993892 ],
[ 2860000000, 2869999999, 19963569 ],
[ 2870000000, 2879999999, 20027887 ],
[ 2880000000, 2889999999, 19957828 ],
[ 2890000000, 2899999999, 20014347 ],
[ 2900000000, 2909999999, 19983419 ],
[ 2910000000, 2919999999, 19994048 ],
[ 2920000000, 2929999999, 19977932 ],
[ 2930000000, 2939999999, 20018141 ],
[ 2940000000, 2949999999, 20027733 ],
[ 2950000000, 2959999999, 20041307 ],
[ 2960000000, 2969999999, 19929145 ],
[ 2970000000, 2979999999, 19952476 ],
[ 2980000000, 2989999999, 20030854 ],
[ 2990000000, 2999999999, 20031847 ],
[ 3000000000, 3009999999, 19985362 ],
[ 3010000000, 3019999999, 20025885 ],
[ 3020000000, 3029999999, 20034449 ],
[ 3030000000, 3039999999, 19976181 ],
[ 3040000000, 3049999999, 20008397 ],
[ 3050000000, 3059999999, 20023027 ],
[ 3060000000, 3069999999, 20049547 ],
[ 3070000000, 3079999999, 20017374 ],
[ 3080000000, 3089999999, 20047861 ],
[ 3090000000, 3099999999, 20023299 ],
[ 3100000000, 3109999999, 20078674 ],
[ 3110000000, 3119999999, 19953465 ],
[ 3120000000, 3129999999, 20044069 ],
[ 3130000000, 3139999999, 20005911 ],
[ 3140000000, 3149999999, 20030164 ],
[ 3150000000, 3159999999, 20006536 ],
[ 3160000000, 3169999999, 19982274 ],
[ 3170000000, 3179999999, 19961661 ],
[ 3180000000, 3189999999, 19981622 ],
[ 3190000000, 3199999999, 19986548 ],
[ 3200000000, 3209999999, 20012878 ],
[ 3210000000, 3219999999, 19990392 ],
[ 3220000000, 3229999999, 19984642 ],
[ 3230000000, 3239999999, 20045152 ],
[ 3240000000, 3249999999, 19962629 ],
[ 3250000000, 3259999999, 20075906 ],
[ 3260000000, 3269999999, 19936977 ],
[ 3270000000, 3279999999, 19991433 ],
[ 3280000000, 3289999999, 19999531 ],
[ 3290000000, 3299999999, 20007721 ],
[ 3300000000, 3309999999, 19965075 ],
[ 3310000000, 3319999999, 19994276 ],
[ 3320000000, 3329999999, 20003475 ],
[ 3330000000, 3339999999, 19982183 ],
[ 3340000000, 3349999999, 19990890 ],
[ 3350000000, 3359999999, 19926923 ],
[ 3360000000, 3369999999, 20083814 ],
[ 3370000000, 3379999999, 20046940 ],
[ 3380000000, 3389999999, 20002109 ],
[ 3390000000, 3399999999, 19935582 ],
[ 3400000000, 3409999999, 20000401 ],
[ 3410000000, 3419999999, 19973332 ],
[ 3420000000, 3429999999, 20015461 ],
[ 3430000000, 3439999999, 20034856 ],
[ 3440000000, 3449999999, 20026418 ],
[ 3450000000, 3459999999, 20063118 ],
[ 3460000000, 3469999999, 20030667 ],
[ 3470000000, 3479999999, 19986240 ],
[ 3480000000, 3489999999, 19992810 ],
[ 3490000000, 3499999999, 19958245 ],
[ 3500000000, 3509999999, 19966020 ],
[ 3510000000, 3519999999, 20009609 ],
[ 3520000000, 3529999999, 19982309 ],
[ 3530000000, 3539999999, 19998708 ],
[ 3540000000, 3549999999, 19984993 ],
[ 3550000000, 3559999999, 19987210 ],
[ 3560000000, 3569999999, 20038753 ],
[ 3570000000, 3579999999, 20006220 ],
[ 3580000000, 3589999999, 19984490 ],
[ 3590000000, 3599999999, 20040154 ],
[ 3600000000, 3609999999, 19977286 ],
[ 3610000000, 3619999999, 20032668 ],
[ 3620000000, 3629999999, 20067394 ],
[ 3630000000, 3639999999, 20069607 ],
[ 3640000000, 3649999999, 20032514 ],
[ 3650000000, 3659999999, 19975455 ],
[ 3660000000, 3669999999, 19994036 ],
[ 3670000000, 3679999999, 20016273 ],
[ 3680000000, 3689999999, 19978522 ],
[ 3690000000, 3699999999, 19978356 ],
[ 3700000000, 3709999999, 20000699 ],
[ 3710000000, 3719999999, 19998426 ],
[ 3720000000, 3729999999, 20033668 ],
[ 3730000000, 3739999999, 20003894 ],
[ 3740000000, 3749999999, 19959368 ],
[ 3750000000, 3759999999, 19981872 ],
[ 3760000000, 3769999999, 20013260 ],
[ 3770000000, 3779999999, 19980376 ],
[ 3780000000, 3789999999, 20060947 ],
[ 3790000000, 3799999999, 20051191 ],
[ 3800000000, 3809999999, 20058398 ],
[ 3810000000, 3819999999, 20022485 ],
[ 3820000000, 3829999999, 20018640 ],
[ 3830000000, 3839999999, 19951837 ],
[ 3840000000, 3849999999, 20063465 ],
[ 3850000000, 3859999999, 19984785 ],
[ 3860000000, 3869999999, 19960058 ],
[ 3870000000, 3879999999, 20029917 ],
[ 3880000000, 3889999999, 19928087 ],
[ 3890000000, 3899999999, 20025017 ],
[ 3900000000, 3909999999, 20026438 ],
[ 3910000000, 3919999999, 20003845 ],
[ 3920000000, 3929999999, 20007096 ],
[ 3930000000, 3939999999, 19985930 ],
[ 3940000000, 3949999999, 19977898 ],
[ 3950000000, 3959999999, 19984280 ],
[ 3960000000, 3969999999, 19987100 ],
[ 3970000000, 3979999999, 19980345 ],
[ 3980000000, 3989999999, 19988578 ],
[ 3990000000, 3999999999, 19978708 ],
[ 4000000000, 4009999999, 19987106 ],
[ 4010000000, 4019999999, 19964313 ],
[ 4020000000, 4029999999, 19959123 ],
[ 4030000000, 4039999999, 20028897 ],
[ 4040000000, 4049999999, 19945198 ],
[ 4050000000, 4059999999, 20012197 ],
[ 4060000000, 4069999999, 19961734 ],
[ 4070000000, 4079999999, 19977757 ],
[ 4080000000, 4089999999, 20019769 ],
[ 4090000000, 4099999999, 19985869 ],
[ 4100000000, 4109999999, 20026465 ],
[ 4110000000, 4119999999, 20024311 ],
[ 4120000000, 4129999999, 19954320 ],
[ 4130000000, 4139999999, 20038402 ],
[ 4140000000, 4149999999, 20010354 ],
[ 4150000000, 4159999999, 19927039 ],
[ 4160000000, 4169999999, 19991487 ],
[ 4170000000, 4179999999, 20017283 ],
[ 4180000000, 4189999999, 20000126 ],
[ 4190000000, 4199999999, 19979688 ],
[ 4200000000, 4209999999, 19952072 ],
[ 4210000000, 4219999999, 20001366 ],
[ 4220000000, 4229999999, 19954087 ],
[ 4230000000, 4239999999, 19982912 ],
[ 4240000000, 4249999999, 19989001 ],
[ 4250000000, 4259999999, 20029215 ],
[ 4260000000, 4269999999, 19935723 ],
[ 4270000000, 4279999999, 19940441 ],
[ 4280000000, 4289999999, 20008986 ],
[ 4290000000, 4299999999, 19971169 ],
[ 4300000000, 4309999999, 19987230 ],
[ 4310000000, 4319999999, 19941326 ],
[ 4320000000, 4329999999, 19980553 ],
[ 4330000000, 4339999999, 19997409 ],
[ 4340000000, 4349999999, 20017278 ],
[ 4350000000, 4359999999, 19994136 ],
[ 4360000000, 4369999999, 19999579 ],
[ 4370000000, 4379999999, 20003306 ],
[ 4380000000, 4389999999, 20007146 ],
[ 4390000000, 4399999999, 20018220 ],
[ 4400000000, 4409999999, 20015140 ],
[ 4410000000, 4419999999, 19977354 ],
[ 4420000000, 4429999999, 19990050 ],
[ 4430000000, 4439999999, 20009942 ],
[ 4440000000, 4449999999, 20050187 ],
[ 4450000000, 4459999999, 20047932 ],
[ 4460000000, 4469999999, 19963275 ],
[ 4470000000, 4479999999, 20042312 ],
[ 4480000000, 4489999999, 20027683 ],
[ 4490000000, 4499999999, 19987479 ],
[ 4500000000, 4509999999, 20001445 ],
[ 4510000000, 4519999999, 20012304 ],
[ 4520000000, 4529999999, 19975576 ],
[ 4530000000, 4539999999, 19992654 ],
[ 4540000000, 4549999999, 19970481 ],
[ 4550000000, 4559999999, 19933220 ],
[ 4560000000, 4569999999, 19979198 ],
[ 4570000000, 4579999999, 20045156 ],
[ 4580000000, 4589999999, 20083136 ],
[ 4590000000, 4599999999, 20004324 ],
[ 4600000000, 4609999999, 20016789 ],
[ 4610000000, 4619999999, 20012006 ],
[ 4620000000, 4629999999, 19998212 ],
[ 4630000000, 4639999999, 19957529 ],
[ 4640000000, 4649999999, 20030482 ],
[ 4650000000, 4659999999, 19996559 ],
[ 4660000000, 4669999999, 20011159 ],
[ 4670000000, 4679999999, 19941056 ],
[ 4680000000, 4689999999, 20001780 ],
[ 4690000000, 4699999999, 19953352 ],
[ 4700000000, 4709999999, 20008684 ],
[ 4710000000, 4719999999, 20028148 ],
[ 4720000000, 4729999999, 20027695 ],
[ 4730000000, 4739999999, 20055091 ],
[ 4740000000, 4749999999, 19972086 ],
[ 4750000000, 4759999999, 19962797 ],
[ 4760000000, 4769999999, 20040048 ],
[ 4770000000, 4779999999, 19978123 ],
[ 4780000000, 4789999999, 19943518 ],
[ 4790000000, 4799999999, 20019904 ],
[ 4800000000, 4809999999, 20045759 ],
[ 4810000000, 4819999999, 19939984 ],
[ 4820000000, 4829999999, 20029372 ],
[ 4830000000, 4839999999, 20029103 ],
[ 4840000000, 4849999999, 19961493 ],
[ 4850000000, 4859999999, 19901581 ],
[ 4860000000, 4869999999, 20022208 ],
[ 4870000000, 4879999999, 20025699 ],
[ 4880000000, 4889999999, 19991558 ],
[ 4890000000, 4899999999, 20008455 ],
[ 4900000000, 4909999999, 20005415 ],
[ 4910000000, 4919999999, 19972195 ],
[ 4920000000, 4929999999, 19966192 ],
[ 4930000000, 4939999999, 20045156 ],
[ 4940000000, 4949999999, 20022522 ],
[ 4950000000, 4959999999, 19960955 ],
[ 4960000000, 4969999999, 20044151 ],
[ 4970000000, 4979999999, 19990038 ],
[ 4980000000, 4989999999, 19971785 ],
[ 4990000000, 4999999999, 20007633 ],
[ 5000000000, 5009999999, 19954822 ],
[ 5010000000, 5019999999, 20011472 ],
[ 5020000000, 5029999999, 20029035 ],
[ 5030000000, 5039999999, 20001524 ],
[ 5040000000, 5049999999, 19983182 ],
[ 5050000000, 5059999999, 19993588 ],
[ 5060000000, 5069999999, 20011194 ],
[ 5070000000, 5079999999, 19950920 ],
[ 5080000000, 5089999999, 20046231 ],
[ 5090000000, 5099999999, 20003718 ],
[ 5100000000, 5109999999, 19994304 ],
[ 5110000000, 5119999999, 20041454 ],
[ 5120000000, 5129999999, 19953385 ],
[ 5130000000, 5139999999, 20037807 ],
[ 5140000000, 5149999999, 20005446 ],
[ 5150000000, 5159999999, 19981519 ],
[ 5160000000, 5169999999, 20062819 ],
[ 5170000000, 5179999999, 20014347 ],
[ 5180000000, 5189999999, 20026807 ],
[ 5190000000, 5199999999, 19987300 ],
[ 5200000000, 5209999999, 19979484 ],
[ 5210000000, 5219999999, 20039432 ],
[ 5220000000, 5229999999, 19940722 ],
[ 5230000000, 5239999999, 20031006 ],
[ 5240000000, 5249999999, 19993756 ],
[ 5250000000, 5259999999, 19982211 ],
[ 5260000000, 5269999999, 20003073 ],
[ 5270000000, 5279999999, 19961986 ],
[ 5280000000, 5289999999, 20051870 ],
[ 5290000000, 5299999999, 20038955 ],
[ 5300000000, 5309999999, 19946351 ],
[ 5310000000, 5319999999, 20026507 ],
[ 5320000000, 5329999999, 20047206 ],
[ 5330000000, 5339999999, 19994793 ],
[ 5340000000, 5349999999, 19973289 ],
[ 5350000000, 5359999999, 20036728 ],
[ 5360000000, 5369999999, 19926982 ],
[ 5370000000, 5379999999, 19956949 ],
[ 5380000000, 5389999999, 19997557 ],
[ 5390000000, 5399999999, 20047953 ],
[ 5400000000, 5409999999, 20018944 ],
[ 5410000000, 5419999999, 19916254 ],
[ 5420000000, 5429999999, 20087544 ],
[ 5430000000, 5439999999, 19975344 ],
[ 5440000000, 5449999999, 20008999 ],
[ 5450000000, 5459999999, 20017932 ],
[ 5460000000, 5469999999, 20009449 ],
[ 5470000000, 5479999999, 19962996 ],
[ 5480000000, 5489999999, 20011847 ],
[ 5490000000, 5499999999, 20077161 ],
[ 5500000000, 5509999999, 20007962 ],
[ 5510000000, 5519999999, 19958852 ],
[ 5520000000, 5529999999, 20031487 ],
[ 5530000000, 5539999999, 20005830 ],
[ 5540000000, 5549999999, 20041280 ],
[ 5550000000, 5559999999, 20036888 ],
[ 5560000000, 5569999999, 19954613 ],
[ 5570000000, 5579999999, 19978520 ],
[ 5580000000, 5589999999, 20026524 ],
[ 5590000000, 5599999999, 20020531 ],
[ 5600000000, 5609999999, 19986105 ],
[ 5610000000, 5619999999, 19931606 ],
[ 5620000000, 5629999999, 20028069 ],
[ 5630000000, 5639999999, 20017250 ],
[ 5640000000, 5649999999, 19966754 ],
[ 5650000000, 5659999999, 20038154 ],
[ 5660000000, 5669999999, 20018729 ],
[ 5670000000, 5679999999, 19965458 ],
[ 5680000000, 5689999999, 19995282 ],
[ 5690000000, 5699999999, 19957468 ],
[ 5700000000, 5709999999, 19950789 ],
[ 5710000000, 5719999999, 19936229 ],
[ 5720000000, 5729999999, 19987071 ],
[ 5730000000, 5739999999, 20035574 ],
[ 5740000000, 5749999999, 19958606 ],
[ 5750000000, 5759999999, 20029122 ],
[ 5760000000, 5769999999, 19968739 ],
[ 5770000000, 5779999999, 19968925 ],
[ 5780000000, 5789999999, 20031539 ],
[ 5790000000, 5799999999, 19996739 ],
[ 5800000000, 5809999999, 20069327 ],
[ 5810000000, 5819999999, 19991710 ],
[ 5820000000, 5829999999, 20005229 ],
[ 5830000000, 5839999999, 19949561 ],
[ 5840000000, 5849999999, 20037684 ],
[ 5850000000, 5859999999, 20013774 ],
[ 5860000000, 5869999999, 19937210 ],
[ 5870000000, 5879999999, 20002561 ],
[ 5880000000, 5889999999, 19986871 ],
[ 5890000000, 5899999999, 19972091 ],
[ 5900000000, 5909999999, 19940879 ],
[ 5910000000, 5919999999, 20036147 ],
[ 5920000000, 5929999999, 19987926 ],
[ 5930000000, 5939999999, 19981429 ],
[ 5940000000, 5949999999, 20027719 ],
[ 5950000000, 5959999999, 19930385 ],
[ 5960000000, 5969999999, 20022352 ],
[ 5970000000, 5979999999, 20013088 ],
[ 5980000000, 5989999999, 19998963 ],
[ 5990000000, 5999999999, 19976624 ],
[ 6000000000, 6009999999, 20013863 ],
[ 6010000000, 6019999999, 19963331 ],
[ 6020000000, 6029999999, 19997885 ],
[ 6030000000, 6039999999, 20024533 ],
[ 6040000000, 6049999999, 20070648 ],
[ 6050000000, 6059999999, 19984928 ],
[ 6060000000, 6069999999, 19978108 ],
[ 6070000000, 6079999999, 20026469 ],
[ 6080000000, 6089999999, 20069618 ],
[ 6090000000, 6099999999, 19979300 ],
[ 6100000000, 6109999999, 19989861 ],
[ 6110000000, 6119999999, 20000472 ],
[ 6120000000, 6129999999, 19946330 ],
[ 6130000000, 6139999999, 20033916 ],
[ 6140000000, 6149999999, 19993841 ],
[ 6150000000, 6159999999, 19997400 ],
[ 6160000000, 6169999999, 19996005 ],
[ 6170000000, 6179999999, 19953714 ],
[ 6180000000, 6189999999, 20048764 ],
[ 6190000000, 6199999999, 19949838 ],
[ 6200000000, 6209999999, 20006683 ],
[ 6210000000, 6219999999, 19987355 ],
[ 6220000000, 6229999999, 19951830 ],
[ 6230000000, 6239999999, 19974500 ],
[ 6240000000, 6249999999, 19992848 ],
[ 6250000000, 6259999999, 19943704 ],
[ 6260000000, 6269999999, 19958723 ],
[ 6270000000, 6279999999, 20046359 ],
[ 6280000000, 6289999999, 20091639 ],
[ 6290000000, 6299999999, 20024063 ],
[ 6300000000, 6309999999, 19950900 ],
[ 6310000000, 6319999999, 19928947 ],
[ 6320000000, 6329999999, 19965479 ],
[ 6330000000, 6339999999, 19979235 ],
[ 6340000000, 6349999999, 19987297 ],
[ 6350000000, 6359999999, 19947572 ],
[ 6360000000, 6369999999, 20049449 ],
[ 6370000000, 6379999999, 19935253 ],
[ 6380000000, 6389999999, 20024501 ],
[ 6390000000, 6399999999, 19990041 ],
[ 6400000000, 6409999999, 20047451 ],
[ 6410000000, 6419999999, 20065216 ],
[ 6420000000, 6429999999, 19949922 ],
[ 6430000000, 6439999999, 20017516 ],
[ 6440000000, 6449999999, 19981309 ],
[ 6450000000, 6459999999, 19969204 ],
[ 6460000000, 6469999999, 20064315 ],
[ 6470000000, 6479999999, 20078877 ],
[ 6480000000, 6489999999, 20022758 ],
[ 6490000000, 6499999999, 19986400 ],
[ 6500000000, 6509999999, 19982303 ],
[ 6510000000, 6519999999, 20079045 ],
[ 6520000000, 6529999999, 20030542 ],
[ 6530000000, 6539999999, 19964179 ],
[ 6540000000, 6549999999, 20008646 ],
[ 6550000000, 6559999999, 19987842 ],
[ 6560000000, 6569999999, 19982941 ],
[ 6570000000, 6579999999, 20089528 ],
[ 6580000000, 6589999999, 20057734 ],
[ 6590000000, 6599999999, 19964380 ],
[ 6600000000, 6609999999, 20005093 ],
[ 6610000000, 6619999999, 20011777 ],
[ 6620000000, 6629999999, 19987847 ],
[ 6630000000, 6639999999, 20039780 ],
[ 6640000000, 6649999999, 19995299 ],
[ 6650000000, 6659999999, 20033883 ],
[ 6660000000, 6669999999, 19993877 ],
[ 6670000000, 6679999999, 20017577 ],
[ 6680000000, 6689999999, 19931462 ],
[ 6690000000, 6699999999, 20028118 ],
[ 6700000000, 6709999999, 20022983 ],
[ 6710000000, 6719999999, 20017403 ],
[ 6720000000, 6729999999, 20007632 ],
[ 6730000000, 6739999999, 20045563 ],
[ 6740000000, 6749999999, 20018945 ],
[ 6750000000, 6759999999, 19993202 ],
[ 6760000000, 6769999999, 20004898 ],
[ 6770000000, 6779999999, 20014403 ],
[ 6780000000, 6789999999, 19991564 ],
[ 6790000000, 6799999999, 19937284 ],
[ 6800000000, 6809999999, 19996804 ],
[ 6810000000, 6819999999, 19997516 ],
[ 6820000000, 6829999999, 20048237 ],
[ 6830000000, 6839999999, 20003190 ],
[ 6840000000, 6849999999, 19971911 ],
[ 6850000000, 6859999999, 19957014 ],
[ 6860000000, 6869999999, 20006501 ],
[ 6870000000, 6879999999, 19994674 ],
[ 6880000000, 6889999999, 19964476 ],
[ 6890000000, 6899999999, 19996484 ],
[ 6900000000, 6909999999, 20001751 ],
[ 6910000000, 6919999999, 19948468 ],
[ 6920000000, 6929999999, 19993868 ],
[ 6930000000, 6939999999, 20035975 ],
[ 6940000000, 6949999999, 19987897 ],
[ 6950000000, 6959999999, 20016513 ],
[ 6960000000, 6969999999, 19986921 ],
[ 6970000000, 6979999999, 19967793 ],
[ 6980000000, 6989999999, 20002277 ],
[ 6990000000, 7000000000, 20107205 ]
];


==> anc/elkies_method.txt <==
/*
The following examples are available
- 4-transitive group M23 of degree 23
- 2-transitive group PSp(6,2) of degree 28
- 2-transitive group PSp(6,2) of degree 36
- 2-transitive group PSL(6,2) of degree 63
*/

// choose from one of the following degrees: 23,28,36,63
degree := 28;



/*
Input:
	- coprime polynomials p,q
	- ramlocus: finite ramified places of p-tq
	- transdeg: transitivity degree to disprove
	- prime: Count GF(prime)-rational points on the curve C_transdeg
*/
procedure elkies_method(p,q,ramlocus,transdeg,prime)

assert GCD(p,q) eq 1;
K := BaseRing(p);
deg := Maximum(Degree(p),Degree(q));
print "permutation degree:", deg;

ram := [];
for rr in ramlocus do
	assert IsIrreducible(rr);
	L,r := SplittingField(PolynomialRing(K) ! rr);
	poly := PolynomialRing(L) ! p - r[1] * PolynomialRing(L) ! q;
	fac := Factorization(poly);
	ram cat:= [ {* f[2]^^Degree(f[1]) : f in fac *} join {* deg-Degree(poly) *} diff {* 0 *} : k in [1..Degree(rr)] ];
end for;
if Degree(q) eq 0 or not IsSeparable(q) then
Append(~ram, {* f[2]^^Degree(f[1]) : f in Factorization(q) *} join {* deg-Degree(q) *} diff {* 0 *});
end if;
print "ramification structure:"; ram;
assert 0 eq -(deg-1) + 1/2* &+[ deg - #r : r in ram]; 

orders := [ LCM(r) : r in ram ];
print "element orders:", orders;
print "transitivity degree to disprove:", transdeg;

// genus upper bound from equation (4)
_<T> := PolynomialRing(Rationals());
PiK := [  Coefficient(&*[(1+T^k)^Multiplicity(rr,k) : k in [1..transdeg]],transdeg) : rr in ram ];
ind := [ (Binomial(deg,transdeg) - PiK[k])*(1-1/orders[k]) : k in [1..#orders]  ];
genus := Floor(1/2*&+ind+1-Binomial(deg,transdeg));

// if not all orders are prime, explicitly compute the action on the k-subsets
if false in {IsPrime(c) : c in orders} then
	G := Sym(deg);
	H := Stabilizer(G,{1..transdeg});
	f := CosetAction(G,H);
	function CycleStructureToElement(cs)
		ct := 1; str := "Sym(" cat IntegerToString(deg) cat ") ! \\";
		for c in cs do
			str cat:= "(";
			for cc in [ct..ct+c-1] do str cat:= IntegerToString(cc) cat ","; ct +:= 1; end for;
			str := Prune(str) cat ")";
		end for;
		return eval(str);
	end function;
	ramele := [ CycleStructureToElement(cs) : cs in ram ];
	csK := [ {*  c[1]^^c[2] : c in CycleStructure(f(g)) *} : g in ramele  ];
	ind := [  Binomial(deg,transdeg) - #r : r in csK  ];
	genus := Floor(1/2*&+ind+1-Binomial(deg,transdeg));
end if;

O_K := MaximalOrder(K);
if not K eq Rationals() then
dec := Decomposition(O_K ! prime);
IP := dec[1,1];
IP;
else
IP := ideal<O_K | prime>;
end if;

assert Norm(IP) eq prime;
RC,f := ResidueClassField(O_K,IP);
PR := PolynomialRing(GF(prime));
pmod := PR ! f(Coefficients(p));
qmod := PR ! f(Coefficients(q));

/*
formula for PiKFrob taken from the Lemma in [4]
*/
function PiKFrob(t0)
	fac := DistinctDegreeFactorization(pmod-t0*qmod:Degree:=transdeg);
	fac := {* p[1]^^(Integers() ! (Degree(p[2])/p[1])): p in fac *} join {* 1^^(deg - Degree(pmod-t0*qmod)) *};
	tmp := &*[(1+T^k)^Multiplicity(fac,k) : k in [1..transdeg]];
	return Coefficient(tmp,transdeg);
end function;

weil := Floor(prime + 1 + 2*genus*Sqrt(prime));

print "genus =", genus;
print "lambda =", prime;
print "Hasse-Weil bound <=", weil;

Smod := &cat[ [ r[1]: r in Roots(Polynomial([ f(c) : c in Coefficients(rr)]))] : rr in ramlocus ];
print "finite ramification points (mod p):", Smod;

bound := 10000;
print "factoring the first", bound, "polynomials to estimate total computing time...";
t := Cputime();
sum := &+[ PiKFrob(t0) : t0 in [1..bound] | not t0 in Smod ];
tt := Cputime(t);
print "projected time in hours (for all polynomials):", tt/3600/bound * prime;

print "starting calculation...";
time sum := &+[PiKFrob(t0) : t0 in GF(prime) | not t0 in Smod ];
print "#C_k(GF(lambda)) >=", sum;

end procedure;





/*
starts one of four examples
*/
procedure start_example(deg)
	
assert deg in [23,28,36,63];

case deg:

when 23:

	_<T> := PolynomialRing(Rationals());
	K<g> := NumberField(T^4+T^3+9*T^2-10*T+8);
	P<x> := PolynomialRing(K);
	p2 := (8*g^3+16*g^2-20*g+20)*x^2-(7*g^3+17*g^2-7*g+76)*x-13*g^3+25*g^2-107*g+596;
	p3 := 8*(31*g^3+405*g^2-459*g+333)*x^3+(941*g^3+1303*g^2-1853*g+1772)*x+85*g^3-385*g^2+395*g-220;
	p4 := 32*(4*g^3-69*g^2+74*g-49)*x^4 +32*(21*g^3+53*g^2-68*g+58)*x^3-8*(97*g^3+95*g^2-145*g+148)*x^2+8*(41*g^3-89*g^2-g+140)*x-123*g^3+391*g^2-93*g+3228;
	tau := 2^38*3^17/23^3*(47323*g^3-1084897*g^2+7751*g-711002); 
	p := p2^2*p3*p4^4;
	q := P ! 1;
	ramlocus := [x, x-tau];
	transdeg := 5;
	prime := 47000081;

when 28:

	P<X> := PolynomialRing(Rationals());
	a := 2; 
	p28a := X^6 + (a^5 - 3*a^4 - 2*a^3 + 46*a^2 - 95*a - 11)*X^5 + (-784/9*a^6 + 3136/9*a^5 + 5488/9*a^4 - 43904/9*a^3 - 50960/27*a^2 + 40768/9*a - 57232/3)*X^4 + (87808/9*a^7 - 614656/81*a^6 - 17825024/81*a^5 + 26430208/81*a^4 + 760329472/729*a^3 - 169030400/81*a^2 + 65768192/27*a - 12205312/27)*X^3 + (-68841472/729*a^8 + 4681220096/729*a^6 - 6058049536/729*a^5 - 3166707712/81*a^4 + 91421474816/729*a^3 - 3029024768/81*a^2 - 550731776/27*a + 2547134464/27)*X^2 + (-61681958912/6561*a^9 + 339250774016/6561*a^8 - 215886856192/6561*a^7 - 7987813679104/6561*a^6 + 60664206589952/19683*a^5 + 11442003378176/6561*a^4 - 39939068395520/2187*a^3 + 12799006474240/729*a^2 - 3855122432000/243*a + 431773712384/81)*X + -3454189699072/19683*a^10 + 13816758796288/59049*a^9 - 75992173379584/59049*a^8 + 421411143286784/59049*a^7 + 31433126261555200/531441*a^6 - 6625135842820096/59049*a^5 - 3530181872451584/19683*a^4 - 960264736342016/19683*a^3 + 2614821602197504/2187*a^2 - 324693831712768/729*a + 55267035185152/729;
	p28b := X^16 + (22/3*a^5 - 22*a^4 - 44/3*a^3 + 76*a^2 + 2/9*a + 542/3)*X^15 + (17*a^10 - 102*a^9 + 85*a^8 + 5720/9*a^7 - 4046/9*a^6 - 23492/9*a^5 + 10178/9*a^4 + 62680/9*a^3 - 752417/27*a^2 + 39950/3*a - 143573/3)*X^14 + (256/27*a^15 - 256/3*a^14 + 1792/9*a^13 + 12544/27*a^12 + 32032/27*a^11 - 552608/27*a^10 + 326368/27*a^9 + 14437088/81*a^8 - 28473664/81*a^7 - 21629888/81*a^6 + 32724160/27*a^5 + 23208640/81*a^4 - 2213376032/729*a^3 - 11994976/81*a^2 - 41538208/27*a - 282930400/27)*X^13 + (-512/81*a^20 + 2048/27*a^19 - 23552/81*a^18 - 25600/81*a^17 + 2344448/243*a^16 - 3743744/81*a^15 + 565504/27*a^14 + 130775552/243*a^13 - 370024960/243*a^12 - 94858240/243*a^11 + 2077516544/243*a^10 - 13505568256/729*a^9 - 789828608/2187*a^8 + 2815916032/27*a^7 - 603823814912/2187*a^6 + 139861402112/729*a^5 + 4536267484160/6561*a^4 - 3188488459264/2187*a^3 + 200451519232/81*a^2 - 257745058304/243*a + 53027431936/81)*X^12 + (256/81*a^25 - 1280/27*a^24 + 20480/81*a^23 - 512/9*a^22 - 1854976/243*a^21 + 1283072/27*a^20 - 18535552/243*a^19 - 126943616/243*a^18 + 2164139648/729*a^17 - 103719808/27*a^16 - 1418372608/81*a^15 + 71905997312/729*a^14 - 2304128512/9*a^13 + 80180140544/729*a^12 + 1717436386048/729*a^11 - 50803559503616/6561*a^10 + 12112141254656/6561*a^9 + 241319781532160/6561*a^8 - 487022838758912/6561*a^7 + 58138483450880/6561*a^6 + 3360879171636224/19683*a^5 - 237452257180160/729*a^4 + 745481817478016/2187*a^3 - 56540873257088/729*a^2 + 3395730286720/81*a + 19174382779264/81)*X^11 + (401408/729*a^26 - 6422528/729*a^25 + 11640832/243*a^24 + 802816/243*a^23 - 2530476032/2187*a^22 + 44154880/9*a^21 - 3134394368/2187*a^20 - 142582128640/2187*a^19 + 4693509804032/19683*a^18 + 64928546816/729*a^17 - 18681904439296/6561*a^16 + 165174819160064/19683*a^15 - 175706783236096/19683*a^14 - 785562962329600/19683*a^13 + 4882590003372032/19683*a^12 - 24883095609688064/59049*a^11 - 32749786831634432/59049*a^10 + 209457780122845184/59049*a^9 - 31703873891508224/6561*a^8 - 257627021178290176/59049*a^7 + 12951147403029004288/531441*a^6 - 1874809047596613632/59049*a^5 - 181865825978224640/19683*a^4 + 933499226091249664/19683*a^3 - 162056238386065408/2187*a^2 + 22643358816468992/729*a + 1807991407796224/729)*X^10 + (-44957696/729*a^27 + 4226023424/6561*a^26 - 7597850624/6561*a^25 - 28143517696/2187*a^24 + 4139982823424/59049*a^23 - 1107243425792/19683*a^22 - 17791392833536/59049*a^21 - 34166104039424/59049*a^20 + 991155953213440/177147*a^19 + 1814593706369024/59049*a^18 - 1664613888401408/6561*a^17 + 47178955281719296/177147*a^16 + 464419940412080128/177147*a^15 - 1691776837437145088/177147*a^14 + 374717783258742784/177147*a^13 + 26894119134092836864/531441*a^12 - 206338303885915701248/1594323*a^11 + 58019364202404462592/531441*a^10 + 561517389912310300672/1594323*a^9 - 275233534535045890048/177147*a^8 + 10030084146697294389248/4782969*a^7 + 2047816317883766054912/1594323*a^6 - 458613555671814889472/59049*a^5 + 1959289138313154830336/177147*a^4 - 456387766953087606784/59049*a^3 - 542608203934375936/2187*a^2 + 3035051099974197248/6561*a - 5442245080829304832/2187)*X^9 + (-7916769280/19683*a^28 + 92798304256/2187*a^27 - 10039702593536/19683*a^26 + 4145082712064/2187*a^25 + 275550727352320/59049*a^24 - 140443762393088/2187*a^23 + 10524876085018624/59049*a^22 + 14079123559251968/59049*a^21 - 463700688847327232/177147*a^20 + 110998252169412608/19683*a^19 - 1241488620560384/6561*a^18 - 8829078218921590784/177147*a^17 + 53072590398476128256/177147*a^16 - 115516152626165645312/177147*a^15 - 63204033049808896000/59049*a^14 + 13699386946598172295168/1594323*a^13 - 24389944487953543819264/1594323*a^12 - 20630874487615363858432/1594323*a^11 + 169658469283649473748992/1594323*a^10 - 281777425087881053126656/1594323*a^9 - 53666496546638072344576/4782969*a^8 + 282373588741828800118784/531441*a^7 - 519263880124428014829568/531441*a^6 + 149001173321799837581312/177147*a^5 + 4002606210903060877312/19683*a^4 - 17180979982242340225024/19683*a^3 + 6904088742004395253760/6561*a^2 - 33810312822584295424/81*a - 100889149757201182720/729)*X^8 + (21912515903488/177147*a^29 - 335842845786112/177147*a^28 + 207467268800512/59049*a^27 + 5464743990788096/59049*a^26 - 313685868858966016/531441*a^25 - 14997767843086336/59049*a^24 + 7047474867814793216/531441*a^23 - 15186798806141763584/531441*a^22 - 675742564481129119744/4782969*a^21 + 353142342157002997760/531441*a^20 + 239034553415223738368/1594323*a^19 - 32840525409188323262464/4782969*a^18 + 86615693218893852704768/4782969*a^17 - 39747298807198445338624/4782969*a^16 - 588243873314840394072064/4782969*a^15 + 8052515808117042728402944/14348907*a^14 - 9518645711183577518047232/14348907*a^13 - 32487051946081989611880448/14348907*a^12 + 41039572971719826811912192/4782969*a^11 - 108356883713004060452061184/14348907*a^10 - 6306870510703769170979454976/387420489*a^9 + 800483187338344835888840704/14348907*a^8 - 295075660913448067497721856/4782969*a^7 - 100449385752444493237846016/4782969*a^6 + 70243858393503669717434368/531441*a^5 - 27719995284744210707775488/177147*a^4 + 12145100247215662418886656/177147*a^3 + 867897583892811740348416/19683*a^2 - 161384364192470312026112/6561*a + 198740628296890980106240/19683)*X^7 + (-61311867158528/531441*a^30 - 127886192323592192/1594323*a^29 + 2046787878111936512/1594323*a^28 - 3834333638023970816/531441*a^27 - 1576292699201339392/14348907*a^26 + 827160771136929660928/4782969*a^25 - 8355357510362891026432/14348907*a^24 - 6593733189420066013184/14348907*a^23 + 165116501713894704676864/43046721*a^22 + 101312885176886141911040/14348907*a^21 - 17693020460541660889088/4782969*a^20 - 10931055314000234065952768/43046721*a^19 + 20073715346629778977325056/43046721*a^18 + 82216077289719530027745280/43046721*a^17 - 377757822477817811469074432/43046721*a^16 + 1307896296363301513430302720/129140163*a^15 + 33184904312178910303521603584/1162261467*a^14 - 59319360072374135891607683072/387420489*a^13 + 315910240462185187898156908544/1162261467*a^12 + 75471164558907799368542191616/387420489*a^11 - 6621696213420293382214526173184/3486784401*a^10 + 3681678997713981645505391755264/1162261467*a^9 + 2368206579532411308218515456/4782969*a^8 - 396368508091236259020056559616/43046721*a^7 + 195169021842333088095071633408/14348907*a^6 - 435157911118564187736899584/59049*a^5 - 9332483368518023217589256192/1594323*a^4 + 4911440097710038497366114304/531441*a^3 - 125886413438043163647279104/19683*a^2 + 380734324864397200968384512/177147*a + 69260594106296694591193088/59049)*X^6 + (-1134687499386355712/14348907*a^31 + 7869694208154533888/4782969*a^30 + 107107458921789390848/14348907*a^29 - 443670936514237300736/1594323*a^28 + 81905315669458206851072/43046721*a^27 - 7629914970515711197184/4782969*a^26 - 1721251693550791806681088/43046721*a^25 + 7280609726817385597370368/43046721*a^24 + 6838185432733112531419136/129140163*a^23 - 25593085639880798717870080/14348907*a^22 + 54421594016783494618808320/14348907*a^21 - 18060432718371258634338304/129140163*a^20 - 10934422805752602893244956672/387420489*a^19 + 8044962139041300978417532928/43046721*a^18 - 157500633236514651570020810752/387420489*a^17 - 2826838654286419643867315830784/3486784401*a^16 + 18591469329447532666171695300608/3486784401*a^15 - 29115817499677266939559989477376/3486784401*a^14 - 26431002537804687330853102026752/3486784401*a^13 + 219840107811432689934325526822912/3486784401*a^12 - 1288608727164749739862248204009472/10460353203*a^11 + 26495920582017703701864723251200/1162261467*a^10 + 427726971790222344012608074416128/1162261467*a^9 - 100270900116820239174647762911232/129140163*a^8 + 3027851128108611861512408006656/4782969*a^7 + 4796262080605024630920328511488/14348907*a^6 - 5501660914524985977488256532480/4782969*a^5 + 526987655654048622126867415040/531441*a^4 - 80224877697294165138517000192/531441*a^3 - 293838888333334445461776367616/531441*a^2 + 15309522826588510809925615616/59049*a + 790102001665504501206876160/59049)*X^5 + (-59675354979660464128/129140163*a^32 + 8392462883289479249920/129140163*a^31 - 16102488416112701603840/14348907*a^30 + 242783305190897361092608/43046721*a^29 + 6037693697259846775078912/387420489*a^28 - 11109861079027534872444928/43046721*a^27 + 181010624904519111625670656/387420489*a^26 + 1686117136163390591093178368/387420489*a^25 - 169723473275471119793445142528/10460353203*a^24 - 59138265017197153999810199552/1162261467*a^23 + 1182340996514857724482099871744/3486784401*a^22 - 1627349064365500967571939131392/10460353203*a^21 - 32858016363654380108673326252032/10460353203*a^20 + 122449542110186291710957293928448/10460353203*a^19 - 125455313677149951522357265825792/10460353203*a^18 - 2272653440030019567139597328580608/31381059609*a^17 + 10985457960810402027025380400955392/31381059609*a^16 - 12434535353914617293497444329324544/31381059609*a^15 - 13694344100836260817083264290258944/10460353203*a^14 + 154273624718007042323591493211652096/31381059609*a^13 - 1342447466004046394047147968248676352/282429536481*a^12 - 242879901149669764645879497705390080/31381059609*a^11 + 323415563886368405361675603168722944/10460353203*a^10 - 411879938223938893293454825153888256/10460353203*a^9 - 744976897141710290394531814703104/387420489*a^8 + 9179212848063522811904121550929920/129140163*a^7 - 10892070789064803751685394136039424/129140163*a^6 + 206061323106874020269685490057216/14348907*a^5 + 311486365252977830070390441902080/4782969*a^4 - 689225312852807830510582687072256/14348907*a^3 + 3300788082185582789021633871872/1594323*a^2 + 1715059262618941489779014893568/531441*a - 1517015222886558355605264793600/531441)*X^4 + (-1545644772433797840896/387420489*a^33 + 296882692059014862209024/1162261467*a^32 - 23996967362296791217209344/1162261467*a^31 + 120134169875651406092828672/387420489*a^30 - 59229857198482011929410797568/31381059609*a^29 + 22915970041104979558880247808/10460353203*a^28 + 972583697629912609219829301248/31381059609*a^27 - 4102984467050182438682649165824/31381059609*a^26 - 6441589869963142711214952415232/94143178827*a^25 + 14467615846941573463876623663104/31381059609*a^24 + 72087751224799903439454136696832/10460353203*a^23 - 1914255635082954367184128377356288/94143178827*a^22 - 8119143933701495385340787636043776/94143178827*a^21 + 46225102944210751122739595176837120/94143178827*a^20 - 45667925251683219899081176232493056/94143178827*a^19 - 886890129935871739926649660560637952/282429536481*a^18 + 11822309314859088698310593231603105792/847288609443*a^17 - 1307237388874185867069025981384622080/94143178827*a^16 - 52926743497438058964785910560321437696/847288609443*a^15 + 62851274035588035710479954796955566080/282429536481*a^14 - 395976234159878141164829262305615151104/2541865828329*a^13 - 518597469784831134935819048716001607680/847288609443*a^12 + 51150737609736083952676930488325111808/31381059609*a^11 - 92757773091772960486876510226225299456/94143178827*a^10 - 66494981912350549124186580236797739008/31381059609*a^9 + 1703541524167941443327711037796384768/387420489*a^8 - 2467548576468447271040207210709778432/1162261467*a^7 - 1256748634495237916835302875215167488/387420489*a^6 + 66418460626612701896904144905568256/14348907*a^5 - 189273501663173691976888720121921536/129140163*a^4 - 46684957387344157161513475769368576/43046721*a^3 + 3023376979237694056423689369419776/1594323*a^2 - 3557477549540143736194005249032192/4782969*a - 247376116473098197560705117323264/1594323)*X^3 + (-166454052415947459788800/31381059609*a^34 + 19188823162510423164452864/10460353203*a^33 - 1540465673488627361361428480/31381059609*a^32 + 11179533547925989328099999744/3486784401*a^31 - 4039897112329075935000343347200/94143178827*a^30 + 2587173551194691168293781241856/10460353203*a^29 - 26365641225458614144917554855936/94143178827*a^28 - 365900903010658073252974833958912/94143178827*a^27 + 5389205138259976164217137267736576/282429536481*a^26 - 52946377786428109075978173546496/3486784401*a^25 - 1262638270825371818477591642243072/31381059609*a^24 - 61660671436440372032483081729343488/282429536481*a^23 - 15129739235280321042597532242280448/94143178827*a^22 + 2799779461697847380472847003071545344/282429536481*a^21 - 5955071523414683306842379335449444352/282429536481*a^20 - 180244014667233823614499610860881707008/2541865828329*a^19 + 937292473677443777838402038256218669056/2541865828329*a^18 - 1003550323986816748025521074832620388352/2541865828329*a^17 - 4328223694724133587074125790211341287424/2541865828329*a^16 + 16878073576646884889731293537527784275968/2541865828329*a^15 - 27673931252815826404814269819987454590976/7625597484987*a^14 - 2305249228961624879941636826087984988160/94143178827*a^13 + 43827201423752168934655934615633753276416/847288609443*a^12 - 1137307741057514730756694711521400324096/282429536481*a^11 - 3626130467351735141346199123385676464128/31381059609*a^10 + 4771978830111969428054813572685335887872/31381059609*a^9 + 109618485346239956196504354085494849536/3486784401*a^8 - 92655244242969543997904745225349234688/387420489*a^7 + 71110260018097946708601458686353735680/387420489*a^6 + 30030286210364049533940723998800216064/387420489*a^5 - 3349411951937331818827320589702660096/14348907*a^4 + 3417029848905514647365280685189234688/43046721*a^3 + 1298465164165097759357210650665287680/14348907*a^2 - 75457225782945558252227530959355904/1594323*a - 4450060908237950948240988965961728/1594323)*X^2 + (-5965713238587556958830592/282429536481*a^35 + 229679959685620942914977792/282429536481*a^34 - 27645115147614738947220963328/94143178827*a^33 + 337358100785507052243390562304/94143178827*a^32 - 208778415194346715303335423901696/847288609443*a^31 + 93530690783105261502824374599680/31381059609*a^30 - 12788127978094742119038711935008768/847288609443*a^29 + 1570942533313080081785472063373312/847288609443*a^28 + 2353505436782005233844233615626469376/7625597484987*a^27 - 341090627722358444681056930811084800/282429536481*a^26 + 186277424063493995125808974677409792/2541865828329*a^25 + 57023839538624633836741907188113473536/7625597484987*a^24 - 44759153107790860515791330288102014976/7625597484987*a^23 + 204244049913009794488888796976473178112/7625597484987*a^22 - 2424775646241615707763825087813062230016/7625597484987*a^21 - 4495453181999463787150060924745650536448/22876792454961*a^20 + 136976923290565594597729614324368194666496/22876792454961*a^19 - 219710173043648483921360563352382910496768/22876792454961*a^18 - 74632769284427086847622387326059179671552/2541865828329*a^17 + 2664527181032196422681280180338051799580672/22876792454961*a^16 - 12413861110094343872929201564787503368503296/205891132094649*a^15 - 11057087404843606451354407308402954719985664/22876792454961*a^14 + 8459076983832329723266974589798403677356032/7625597484987*a^13 + 1823527433269947763301945743499795791609856/7625597484987*a^12 - 3133588303141455869963253567649403579138048/847288609443*a^11 + 868938371079902761318622609975309680771072/282429536481*a^10 + 1299407758227480575046745654400104307621888/282429536481*a^9 - 93779672275769105169719747512112141828096/10460353203*a^8 - 485637322940528427490334083862906273792/3486784401*a^7 + 117784569865360109400245317260596545060864/10460353203*a^6 - 5765120728019712760459615424021113339904/1162261467*a^5 - 2711204963406603582465063200941584416768/387420489*a^4 + 1689683886335893261411809791690735091712/387420489*a^3 + 76045639252841300430553666269564895232/43046721*a^2 - 17041645053420104791616003785734750208/14348907*a + 5330262081907436477215866162774016/14348907)*X + 9354238358105289311446368256/2541865828329*a^35 + 67818228096263347507986169856/2541865828329*a^34 + 14363432998870671737725898457088/847288609443*a^33 - 1187078571799046003168150609199104/22876792454961*a^32 + 58458077859515735653694967495262208/7625597484987*a^31 - 1915091516583514705569760289811857408/22876792454961*a^30 + 7876984521260769249397111193436422144/22876792454961*a^29 + 38327365699916540376052799698337005568/68630377364883*a^28 - 218496127338386698302177467373115670528/22876792454961*a^27 + 64206882072088658713536004357170921472/2541865828329*a^26 + 3107872875121098809684880973822712348672/68630377364883*a^25 - 20939587137920073141181200848201885679616/68630377364883*a^24 + 10009452647578704546001722142784032342016/68630377364883*a^23 + 39672757194839528114163197912300770033664/68630377364883*a^22 + 231681553368161042868432018401694480072704/205891132094649*a^21 + 11646107855501002763783955756303869429153792/617673396283947*a^20 - 22473754930764664961865086002505797347573760/205891132094649*a^19 - 51184485555113998040167691728375914969432064/617673396283947*a^18 + 28213226976386205075871816133848814130823168/22876792454961*a^17 - 1826774739377011867702782470931885430824501248/1853020188851841*a^16 - 3793007689611397592345828155029206825047162880/617673396283947*a^15 + 275099669328720044135973129488507165292363776/22876792454961*a^14 + 766928732802556990970570751626612372578238464/68630377364883*a^13 - 1181644990543355248242073685363397719446519808/22876792454961*a^12 + 9673569488354039533613850853311853455474688/847288609443*a^11 + 302822979007220265964339449372409253463064576/2541865828329*a^10 - 71193549245022574042497403175002643741278208/847288609443*a^9 - 1720897131016288641671213108974298561773568/10460353203*a^8 + 14399949502464158322984051228015803286683648/94143178827*a^7 + 4317413452761838109144347300701387685363712/31381059609*a^6 - 160143327923639802529902073488449290108928/1162261467*a^5 - 224499143095305377947535450615463414857728/3486784401*a^4 + 72820465237909105754013832620662344122368/1162261467*a^3 + 537397222168186541134838564508183560192/43046721*a^2 - 1468217805134513182190959591176099856384/129140163*a + 16779727705272923966980039574665822208/43046721;
	p := p28a^2*p28b;
	q := (X^3 + (-87808/27*a^2 - 87808/9)*X + -9834496/729*a^3 + 9834496/27*a^2 + 9834496/81*a - 9834496/27)^7;
	ramlocus := [X, X^2 - 43757070245158144/81*X + 126866835341885117551676892381184/6561 ];
	transdeg := 3;
	prime := 700001;

when 36:

	P<X> := PolynomialRing(Rationals());
	a := 1;
	p := (X^12 + X^11 + (144*a + 1/8)*X^10 + 40*a*X^9 + (-1728*a^2 + 21/4*a)*X^8 + (-576*a^2 + 3/8*a)*X^7 - 84*a^2*X^6 - 6*a^2*X^5 + (144*a^3 - 3/64*a^2)*X^4 + 40*a^3*X^3 + 13/4*a^3*X^2 + 1/8*a^3*X + a^4)^3;
	q := (X^6 - 12*a*X^4 + 1/2*a^2)*(X^3 - 24*a*X - 2*a)^4*(X^4 + 1/6*X^3 + 1/24*a)^4;
	ramlocus := [X, X^2 - 41553/16*X + 1713214881/1024 ];
	transdeg := 3;
	prime := 7000003;

when 63:

	_<T> := PolynomialRing(Rationals());
	K<y> := NumberField(T^2 + 5/32);
	PK<Z> := PolynomialRing(K);
	c0 := 1/987483*(-11520000*y + 4480000);
	p7 := Z^7 + 1/51200000000*(-2262330*y - 2486547)*Z^5 + 1/3276800000000000*(408378348*y + 1112873013)*Z^4 + 1/524288000000000000000*(148738132116*y - 520469966583)*Z^3 + 1/838860800000000000000000000*(-3949377052849200*y + 235986442304193)*Z^2 + 1/26843545600000000000000000000000*(190547989225047783*y + 38773449513495081)*Z + 1/85899345920000000000000000000000000000*(-241677778023946826100*y - 79131684535035521337);
	p28 := Z^28 + 1/320000*(19236*y - 16695)*Z^27 + 1/51200000000*(-155223936*y + 65157057)*Z^26 + 1/32768000000000000*(2667436068528*y - 630784991025)*Z^25 + 1/2621440000000000000000*(-4091249820954744*y + 543685454048079)*Z^24 + 1/419430400000000000000000000*(10535011807133539341*y - 854324485409187954)*Z^23 + 1/268435456000000000000000000000000*(-101444663451410794424952*y + 7507627041298067001801)*Z^22 + 1/171798691840000000000000000000000000000*(940610500124222311045772040*y - 87072709860264403681922079)*Z^21 + 1/27487790694400000000000000000000000000000000*(-2021937090538767403786010968392*y + 235722042133780323437090155269)*Z^20 + 1/8796093022208000000000000000000000000000000000000*(7683310201571168638632122566361088*y - 1073659473109671485465362995084213)*Z^19 + 1/351843720888320000000000000000000000000000000000000000*(-3132591166820742403012909124067786618*y + 515911413815401105057361656944840327)*Z^18 + 1/450359962737049600000000000000000000000000000000000000000000*(34584331935826909635500228605410087701532*y - 6774570560595191892169855838819686174161)*Z^17 + 1/72057594037927936000000000000000000000000000000000000000000000000*(-40041759678076782410988419092340801206136820*y + 9509716826419004969849273590969275332438301)*Z^16 + 1/5764607523034234880000000000000000000000000000000000000000000000000000*(19273012757193406955865651347362556407487398629*y - 5667740307595307978110527469968764576764025298)*Z^15 + 1/3689348814741910323200000000000000000000000000000000000000000000000000000000*(-60919731527967122570295576658961069999060839518552*y + 22669880773850764605286695012914476433455424592897)*Z^14 + 1/2361183241434822606848000000000000000000000000000000000000000000000000000000000000*(155319908042618245827684326903281697098106580920166792*y - 74917762062131753707798374665558274918698651608806423)*Z^13 + 1/755578637259143234191360000000000000000000000000000000000000000000000000000000000000000*(-156446268030362508101102230234428336590868951643027368912*y + 100576997046659207804366561719372877878470032498336687211)*Z^12 + 1/241785163922925834941235200000000000000000000000000000000000000000000000000000000000000000000*(122614547756345445082452292721795573037168347044095460678500*y - 107888626684472477504123077045350050208311998084848386147337)*Z^11 + 1/38685626227668133590597632000000000000000000000000000000000000000000000000000000000000000000000000*(-38203633682728819171594034061195903198504769447281626523909456*y + 45600763889621631820024361763919244774204984493276647474315817)*Z^10 + 1/24758800785707605497982484480000000000000000000000000000000000000000000000000000000000000000000000000000*(43422624418756601545688312071357267406980755252839965871094598368*y - 60425529131376932250703681315431565028927305017026746376761084053)*Z^9 + 1/1980704062856608439838598758400000000000000000000000000000000000000000000000000000000000000000000000000000000*(-7014671970594652952272862308911500831487230603253326008079661743136*y + 7948867007662406485038322123613708782665152930084168828138778962829)*Z^8 + 1/316912650057057350374175801344000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(2400959559250991838774691580818219559147111939765153752637188158130233*y - 1724462658129792797371612461414011928705456464360787172722539232003054)*Z^7 + 1/202824096036516704239472512860160000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-2624614391850536117531349309920401296418601271088986161120116886293571160*y + 1251434488112208738385180581603739214427394647634064780810159512954276101)*Z^6 + 1/129807421463370690713262408230502400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(1954330934072467967586886579810448492639191994458441545200104701227373801192*y - 634539587650018341565423415794539227392262265195694937628362582961363965379)*Z^5 + 1/20769187434139310514121985316880384000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-243128114748314921684148144327730904526573927007474725706875080279474417528424*y + 1314454510749489043685014840514657944544240227379596785344490680576997175119)*Z^4 + 1/6646139978924579364519035301401722880000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(48731053664925801076131036874743210643883083524916301589394764232525044909343032*y + 41334678728613954664512038241463685526879005079626066811336176149079020299556485)*Z^3 + 1/531691198313966349161522824112137830400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-2444054628933573825798057564808009224296665914322216246912270011569368485773135076*y - 4318118679400876090597971010354351278639292439538316749923018989964327218784122731)*Z^2 + 1/85070591730234615865843651857942052864000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(180624951530041599972396118285966378445563857727363067145824149420482424055134118823*y + 373005423848916392697035800988049024472121270648113009823780043848156448873362496975)*Z + 1/54445178707350154154139937189082913832960000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-29540813031391568845130488065105331966942217591313334232143662131656058408987562992052*y - 45390892157631169870404467945369989111984394386344029824071920235615428192482302461529);
	q30 := Z^30 + 1/640000*(-51996*y - 45459)*Z^29 + 1/25600000000*(152468757*y + 94119516)*Z^28 + 1/131072000000000000*(-26520125269680*y - 18159782230107)*Z^27 + 1/20971520000000000000000*(88416784396860696*y + 77841736985503827)*Z^26 + 1/3355443200000000000000000000*(-204985241491332560832*y - 246116576190285375939)*Z^25 + 1/536870912000000000000000000000000*(355815201919617941578056*y + 597352080007657061678619)*Z^24 + 1/343597383680000000000000000000000000000*(-1995990935176053935415025632*y - 4582669484465335516598648451)*Z^23 + 1/54975581388800000000000000000000000000000000*(2537296199649986630800157365320*y + 7044542496459086705065816779861)*Z^22 + 1/17592186044416000000000000000000000000000000000000*(-6564201095191670372820041013393036*y - 17297874239108897351402020400543037)*Z^21 + 1/1407374883553280000000000000000000000000000000000000000*(4194048386974968586553714323695718506*y + 8193107375455767350324907630570275601)*Z^20 + 1/3602879701896396800000000000000000000000000000000000000000000*(-68423048214828034929975145793764268223984*y - 84540258227986243012697360616971758493181)*Z^19 + 1/576460752303423488000000000000000000000000000000000000000000000000*(29828912124307162234307875924578318064316232*y + 14609300767591860578954603572603934753952981)*Z^18 + 1/92233720368547758080000000000000000000000000000000000000000000000000000*(59604946532921340529766645276747163300743759040*y + 46744608905768742726427751467975855702597080759)*Z^17 + 1/14757395258967641292800000000000000000000000000000000000000000000000000000000*(-171456049647000709740609210426376329859036386146952*y - 71659690155764418073552484043303617606330003373339)*Z^16 + 1/4722366482869645213696000000000000000000000000000000000000000000000000000000000000*(498596194373925427395651408448110120857301947705523648*y + 111183759451432866682491309749357817951539915787737043)*Z^15 + 1/94447329657392904273920000000000000000000000000000000000000000000000000000000000000000*(-63141476299380227608917549834347245813495871396495776869*y - 4659387251658623756298028701511533064144327542280517736)*Z^14 + 1/483570327845851669882470400000000000000000000000000000000000000000000000000000000000000000000*(1516639312267029462478911638262539015870813830485720821733324*y - 99511250033700789732226554905379956146881317880482626156773)*Z^13 + 1/19342813113834066795298816000000000000000000000000000000000000000000000000000000000000000000000000*(-210804244900026189028180147275264532660895668692640844327970225*y + 48048468587898349296408535736886131272996153315505093087867907)*Z^12 + 1/99035203142830421991929937920000000000000000000000000000000000000000000000000000000000000000000000000000*(2647795871792929809620815868142137172252994872268730481084547705968*y - 1276460062425897822897702590212402500330494629256939483628526126629)*Z^11 + 1/15845632502852867518708790067200000000000000000000000000000000000000000000000000000000000000000000000000000000*(-618191142647918108627266204396867169483004657501050863293803294972376*y + 709824360454957297897062757257213900968867332443239482379891205630189)*Z^10 + 1/2535301200456458802993406410752000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-728316975676294997362070254879813169971464657707642050482017347397856*y - 291982650402252568970219484068675785096277865225313417562589727044821949)*Z^9 + 1/405648192073033408478945025720320000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(69341973654055656158372201413525311572409978933568009902137160642696455448*y + 94584378105019904136436788294056944472795515260607775653229533844271461349)*Z^8 + 1/259614842926741381426524816461004800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-136710981584405719781425836127475359883996308479353270240191892001639581991840*y - 102947236284575918594031101461525358661447736686749392034880796790188205652531)*Z^7 + 1/41538374868278621028243970633760768000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(42304274444203976275341342131384458048196584009743209843516718969543699827424648*y + 24600345744983707758944636508052212252090892125512758448037166804609650538835001)*Z^6 + 1/13292279957849158729038070602803445760000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-19008674164518033070955769095409686459101658570977390446281009768787226345184182692*y - 10234811426036227598312733684033661271625788043784030862173447605206650747387082091)*Z^5 + 1/1063382396627932698323045648224275660800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(1522432749589398988303101168000065818614911523098371783625160714432184370269165762062*y + 880955712715898598667524819192238931554622399507561950690288316412001937923729376913)*Z^4 + 1/2722258935367507707706996859454145691648000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-2539936496097392522656816818641545193145729653896942070342685060799110467973469972137936*y - 1866645570870433986993151412644525681713356220099100109653378166370125773299832133409123)*Z^3 + 1/435561429658801233233119497512663310663680000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(141232561970327321017887421067682467273592914204256911317319550998617680271211975110448760*y + 171418861476309288085303869394516735977913924951205071179458833776072718324755196599481803)*Z^2 + 1/69689828745408197317299119602026129706188800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-1525626069839149593693890377403838925750715298420816274727012753294324315134341380321107104*y - 9317129013665489599815735934687230076237760926266199378959467902899679332615643788051205143)*Z + 1/11150372599265311570767859136324180752990208000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000*(-143808162601644034738439039173266331939152087460739537139586036919280773857433051199480226392*y + 217402696617381070615820883336309161477744280614453481281622645575418530083104013214995768155);
	q16 := Z^16 - 2391/40000*Z^15 + 1/6400000000*(-2419767*y + 8650476)*Z^14 + 1/1024000000000000*(11964915648*y - 17004839355)*Z^13 + 1/5242880000000000000000*(-877405303191816*y + 686292608446263)*Z^12 + 1/209715200000000000000000000*(310239755109574416*y - 134353009164136203)*Z^11 + 1/33554432000000000000000000000000*(-295283536904550920670*y + 51449197398409761867)*Z^10 + 1/2684354560000000000000000000000000000*(85639758837717966264054*y + 6266852621480157399243)*Z^9 + 1/27487790694400000000000000000000000000000000*(-1143416228302724572637537544*y - 847309871665564923757709025)*Z^8 + 1/1099511627776000000000000000000000000000000000000*(-248491756822783361797357074144*y + 54111545576012025111633867387)*Z^7 + 1/175921860444160000000000000000000000000000000000000000*(276579008424117797545506432072321*y + 85899016540534937128529087698569)*Z^6 + 1/28147497671065600000000000000000000000000000000000000000000*(-115724474734844521836567975185865720*y - 95541713599167505499110183574703171)*Z^5 + 1/144115188075855872000000000000000000000000000000000000000000000000*(233695375298685367448601129277283642664*y + 1575264597614511334642146079305561794193)*Z^4 + 1/5764607523034234880000000000000000000000000000000000000000000000000000*(97201930002288305347686940934583306768336*y - 120375081076247195762698654666341181042665)*Z^3 + 1/230584300921369395200000000000000000000000000000000000000000000000000000000*(-9804012142643885479266306452278397205950949*y + 5114921202982315908857616860119585386356847)*Z^2 + 1/36893488147419103232000000000000000000000000000000000000000000000000000000000000*(1670565325033145877472815400790170585298247411*y - 383229072794969025892821745090633890512990082)*Z + 1/94447329657392904273920000000000000000000000000000000000000000000000000000000000000000*(-1807665963789502335551196707240104115022048888195*y + 106610876670416225563752839377970467112699525433);
	p := c0 * p7 * p28^2;
	q := q30 * q16^2;
	ramlocus := [ T, T^2 - 2*T + 25/3481 ];
	transdeg := 3;	
	prime := 120000007;

end case;

elkies_method(p,q,ramlocus,transdeg,prime);

end procedure;





start_example(degree);
